Robust Faber--Schauder approximation based on discrete observations of an antiderivative

We study the problem of reconstructing the Faber--Schauder coefficients of a continuous function $f$ from discrete observations of its antiderivative $F$. For instance, this question arises in financial mathematics when estimating the roughness of volatility from the integrated volatility of an asset price trajectory. Our approach starts with mathematically formulating the reconstruction problem through piecewise quadratic spline interpolation. We then provide a closed-form solution and an in-depth error analysis. These results lead to some surprising observations, which also throw new light on the classical topic of quadratic spline interpolation itself: They show that the well-known instabilities of this method can be located exclusively within the final generation of estimated Faber--Schauder coefficients, which suffer from non-locality and strong dependence on the initial value. By contrast, all other Faber--Schauder coefficients depend only locally on the data, are independent of the initial value, and admit uniform error bounds. We thus conclude that a robust and well-behaved estimator for our problem can be obtained by simply dropping the final-generation coefficients from the estimated Faber--Schauder coefficients.

==> plot_1/Graph_Illustration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30940,        890]
NotebookOptionsPosition[     27127,        823]
NotebookOutlinePosition[     27531,        839]
CellTagsIndexPosition[     27488,        836]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "file", " ", "is", " ", "the", " ", "program", " ", "that", 
    " ", "plots", " ", "the", " ", "illustration", " ", "of", " ", "the", " ",
     "machnism", " ", "of", " ", "the", " ", "estimation", " ", "procedure"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", ",", " ", 
    RowBox[{
    "we", " ", "define", " ", "the", " ", "underlying", " ", "function", " ", 
     "$F$", " ", "here"}], ",", " ", 
    RowBox[{
    "this", " ", "example", " ", "is", " ", "also", " ", "used", " ", "in", 
     " ", "our", " ", "checking", " ", "program"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.869932393188877*^9, 
  3.8699324665796323`*^9}},ExpressionUUID->"1691335a-a0e9-474a-adfa-\
16b51474d21e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "x_", "]"}], ":=", 
   RowBox[{"0.18347803770866844`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.15915494309189535`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "x"}], "]"}]}], "-", 
    RowBox[{"0.016753151904410037`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"19", " ", "\[Pi]", " ", "x"}], "]"}]}], "-", 
    RowBox[{"0.005894627521922049`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"27", " ", "\[Pi]", " ", "x"}], "]"}]}], "-", 
    RowBox[{"0.0016753151904410034`", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"57", " ", "\[Pi]", " ", "x"}], "]"}]}]}]}], ";"}]], "Input",Exp\
ressionUUID->"4e6803ed-d75c-43d3-8f17-3e89e2edfca8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "plot", " ", "the", " ", "function", " ", "$F$", " ", "using", 
    " ", 
    RowBox[{"$2", "^", "p$"}], " ", "intervals", " ", "data"}], ",", " ", 
   RowBox[{
   "and", " ", "save", " ", "it", " ", "into", " ", "a", " ", "list"}], ",", 
   " ", 
   RowBox[{
   "and", " ", "this", " ", "list", " ", "plot", " ", "the", " ", "function", 
    " ", "F", " ", "as", " ", "a", " ", "smooth", " ", "function"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8699378370265336`*^9, 3.869937884900885*^9}, {
  3.8699379801001406`*^9, 3.8699379924626303`*^9}, {3.869939666244136*^9, 
  3.86993967891002*^9}},ExpressionUUID->"0f8d27dd-5a8d-4d5a-b80e-\
f100aaa6a616"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", " ", "=", " ", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgfFlist", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlist.csv\>\"", ",", 
    "PgfFlist"}], " ", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "plot", " ", "seperately", " ", "the", " ", "list", " ", "of", 
    " ", "function", " ", "F", " ", "over", " ", "the", " ", "partition", " ",
     "$T_", "5", "$", " ", "for", " ", "all", " ", "points", " ", "and", " ", 
    "the", " ", "points", " ", "that", " ", "contributes", " ", "to", " ", 
    "the", " ", "estimate", " ", "of", " ", 
    RowBox[{"$\[Mu]", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "$"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"p", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgfFlist2", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "^", "p"}], "*", 
         RowBox[{"3", "/", "4"}]}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlist2.csv\>\"", ",", 
   "PgfFlist2"}], " ", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8699379527642384`*^9, 3.8699379741789913`*^9}, {
  3.8699396627543983`*^9, 3.8699398343969364`*^9}, {3.869940081441534*^9, 
  3.869940084721697*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"8bd16091-f625-4de6-8a3d-e6006a018d50"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlist.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869939838467415*^9, 3.86994008978334*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"73ac4ef1-524c-48f5-a767-38b2bc300451"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlist2.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869939838467415*^9, 3.869940089789345*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"95a97206-e8a2-473c-81d4-709333410829"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PgfFliste23", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{
         RowBox[{"2", "^", "p"}], "*", 
         RowBox[{"3", "/", "4"}]}], ",", 
        RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], ";", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFFliste23.csv\>\"", ",", 
     "PgfFliste23"}], " ", "]"}]}]}]], "Input",
 CellChangeTimes->{3.869939897804154*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"56f9a9f0-ba0d-41a2-9e4c-9b4903e153e8"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFFliste23.csv\"\>"],\
 "Output",
 CellChangeTimes->{{3.8699398036198726`*^9, 3.8699398409428043`*^9}, 
   3.8699399025085015`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"70a28f13-b0da-46bd-a0a6-e0d846723eb2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Next", ",", " ", 
   RowBox[{
   "we", " ", "plot", " ", "the", " ", "estimated", " ", "function", " ", 
    "f_", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}], " ", "and", " ", "f_", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "then", " ", "we", " ", "particular", " ", "seperate", " ", 
     "the", " ", "last", " ", "wedge", " ", "in", " ", "these", " ", 
     "function", " ", "$e_", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "$"}], ";", "\[IndentingNewLine]", 
    RowBox[{"To", " ", "this", " ", "end"}]}], ",", " ", 
   RowBox[{
   "we", " ", "save", " ", "the", " ", "list", " ", "of", " ", "function", 
    " ", "$f_", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}], "$", " ", "to", " ", "the", " ", "list", 
    " ", "of", " ", 
    RowBox[{"Pgfflist15", ".", "csv"}]}], ",", " ", 
   RowBox[{"the", " ", "list", " ", "of", " ", "function", " ", "$f_", 
    RowBox[{"{", 
     RowBox[{"2", ",", "5"}], "}"}], "$", " ", "to", " ", "the", " ", "list", 
    " ", "of", " ", 
    RowBox[{"Pgflist25", ".", "csv"}], " ", "and", " ", "$e_", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], 
    RowBox[{"\[Mu]", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "$", " ", "to", " ", "the", " ", "list", 
    " ", "of", " ", 
    RowBox[{"Pgfliste23", ".", "csv$"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.869937982428776*^9, 
  3.869938194861768*^9}},ExpressionUUID->"ddd89817-8049-4e2b-b5a6-\
4377a5c44c62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", " ", "=", " ", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.869938267619382*^9, 3.8699382691654053`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"57c2ee75-83e2-48b3-94d4-3dd9bd9098fa"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "we", " ", "define", " ", "the", " ", "representation", " ", 
    "of", " ", "the", " ", "estimated", " ", "Faber"}], "-", 
   RowBox[{"Schauder", " ", "coefficients"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8699382791824265`*^9, 
  3.8699383054370856`*^9}},ExpressionUUID->"d046f1ab-d8f4-4468-8413-\
905cce83ee90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\[Mu]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", 
    RowBox[{"m_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1", "+", 
       RowBox[{"m", "/", "2"}]}], ")"}]}], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "==", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"j", "*", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"-", "n"}], ")"}]}]}], "]"}], "-", 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}], "*", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"-", "n"}], ")"}]}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"2", "^", 
           RowBox[{"(", "n", ")"}]}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "j"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"k", "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}], "+", 
             RowBox[{"j", "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "n"}], ")"}]}]}]}], "]"}], "-", 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"k", "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "-", "1"}], ")"}], "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "n"}], ")"}]}]}]}], "]"}], "+", 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "-", "1"}], ")"}], "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "n"}], ")"}]}]}]}], "]"}], "-", 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "m"}], ")"}]}]}], "-", 
             RowBox[{"j", "*", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"-", "n"}], ")"}]}]}]}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1", "-", "m"}], ")"}]}]}], "}"}]}], "]"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellLabel->
  "In[174]:=",ExpressionUUID->"beb99a99-12f4-4523-a96d-3e16ce012ff3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"e00", "[", "t_", "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"t", ",", 
       RowBox[{"1", "-", "t"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"m_", ",", "k_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", 
      RowBox[{"-", "1"}]}], ",", "t", ",", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "/", "2"}], ")"}]}], 
      RowBox[{"e00", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "^", "m"}], "*", "t"}], "-", "k"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->
  "In[176]:=",ExpressionUUID->"8bc59a8c-ae0b-4b25-a92b-0d6439ed7ae2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Here", " ", "hatf", " ", "is", " ", "the", " ", "function", " ", "that", 
    " ", "approximate", " ", "F", " ", "from", " ", "the", " ", "partition", 
    " ", "$T_n$", " ", "and", " ", "add", " ", "up", " ", "to", " ", "$N$"}], 
   "-", 
   RowBox[{"th", " ", "Faber"}], "-", 
   RowBox[{"Schauder", " ", "functions"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.869938330593177*^9, 
  3.8699383688228006`*^9}},ExpressionUUID->"7e5721d3-8feb-45e1-b2b7-\
04cd3f1d702e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hatf", "[", 
    RowBox[{"t_", ",", "N_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sqrt]", "2"}], " ", 
     RowBox[{"\[Mu]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], "t"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Mu]", "[", 
          RowBox[{"m", ",", "k"}], "]"}], 
         RowBox[{"e", "[", 
          RowBox[{"m", ",", "k", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "^", "m"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "N"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[178]:=",ExpressionUUID->"e0016b71-dba2-4541-a392-60fd268a23e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pgfflist15", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8699384205031724`*^9, 3.8699384322135286`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"282daabb-49e0-43f6-83d5-e6e78cc56aff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist15.csv\>\"", ",", 
   "Pgfflist15"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.869938461261138*^9, 3.869938462719142*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"58c4df74-2ce8-4aac-8d7e-c91692c306b3"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist15.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869938480263158*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"8e0cdf16-5a50-43d3-8e51-3e2c0a1e4bc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pgfflist25", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "^", "p"}], "*", 
        RowBox[{"3", "/", "4"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist25.csv\>\"", ",", 
   "Pgfflist25"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8699384875831833`*^9, 3.8699384949154987`*^9}, {
  3.869940105406492*^9, 3.8699401066241136`*^9}, {3.869940151180965*^9, 
  3.8699401513521204`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"bbc45d7c-fc6f-47b6-9bff-e3b99ad15408"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist25.csv\"\>"], \
"Output",
 CellChangeTimes->{3.8699384976555047`*^9, 3.8699401073763185`*^9, 
  3.86994015224585*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"6d2cad78-468c-4973-b4d9-ed4dbbf85e87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pgffliste23", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"2", "^", "p"}], "*", 
        RowBox[{"3", "/", "4"}]}], ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgffliste23.csv\>\"", ",", 
   "Pgffliste23"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.869938551017427*^9, 3.8699385721614523`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"093f36f5-c4f4-4f36-bbe3-995866fd0103"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgffliste23.csv\"\>"], \
"Output",
 CellChangeTimes->{3.8699385808593445`*^9, 3.8699399726161633`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"5abacebb-eabb-49ea-be48-be30f225a56c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "now", " ", "plot", " ", "the", " ", "illustration", " ", "of",
      " ", "the", " ", "second", " ", "plot"}], ",", " ", "first", ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "plot", " ", "the", " ", "function", " ", "f_", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], " ", "and", " ", "f_", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8699414685684896`*^9, 
  3.8699415285757647`*^9}},ExpressionUUID->"c6da91c7-0b57-4615-86d6-\
4d4bf8b51caf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pgfflist35", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "3"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist35.csv\>\"", ",", 
   "Pgfflist35"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pgfflist45S1", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "4"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45S1.csv\>\"", ",", 
   "Pgfflist45S1"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8699415677534933`*^9, 3.8699415766409106`*^9}, {
  3.8699417000672016`*^9, 3.869941753263899*^9}, {3.869942307551669*^9, 
  3.8699423077208796`*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"9e3d9773-9785-41cb-b44c-1a329ceb1e8d"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist35.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869941760897625*^9, 3.8699423088272843`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"6469d824-7980-4f60-8db0-2bd3480bca09"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45S1.csv\"\>"],\
 "Output",
 CellChangeTimes->{3.869941760897625*^9, 3.869942309094238*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"75d2f700-8956-40de-ae9f-fb43fb972548"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pgfflist45S2", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "4"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "4"}], ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45S2.csv\>\"", ",", 
   "Pgfflist45S2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.869941783798498*^9, 3.869941796299438*^9}, 
   3.869942302461647*^9},
 CellLabel->
  "In[246]:=",ExpressionUUID->"1d05d9e5-ab31-4150-a4ad-29197a87a065"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45S2.csv\"\>"],\
 "Output",
 CellChangeTimes->{3.8699417984073286`*^9, 3.8699423109177065`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"9fce53f3-aa61-41be-9626-12c4fc587cf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pgfflist45e49", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"hatf", "[", 
        RowBox[{
         RowBox[{"k", " ", 
          RowBox[{"2", "^", 
           RowBox[{"-", "p"}]}]}], ",", "4"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "4"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45e49.csv\>\"", ",", 
   "Pgfflist45e49"}], "]"}]}], "Input",
 CellChangeTimes->{{3.869941806805809*^9, 3.8699418200714464`*^9}, {
  3.869942188644354*^9, 3.8699421906603107`*^9}, {3.8699422618852787`*^9, 
  3.8699422725749073`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"970dc43d-dc1a-4268-8190-d17513489081"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\Pgfflist45e49.csv\"\>"]\
, "Output",
 CellChangeTimes->{3.869941821080522*^9, 3.8699421920682306`*^9, 
  3.8699422733917418`*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"265e837c-c83b-4b8d-96a7-eeb366b9b537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PgfFlistS1", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "4"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlistS1.csv\>\"", ",", 
   "PgfFlistS1"}], " ", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8699418394395223`*^9, 3.8699418534547386`*^9}, 
   3.869942290428514*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"24817481-b85b-4098-9b4d-184ffb3901d0"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlistS1.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869941857724203*^9, 3.8699420309753304`*^9, 
  3.8699422946279793`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"207b54e6-52e7-4dbe-a6c7-e4602bfe415b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PgfFlistS2", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"k", " ", 
         RowBox[{"2", "^", 
          RowBox[{"-", "p"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}]}], "+", "5"}], ",", 
       RowBox[{"2", "^", "p"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlistS2.csv\>\"", ",", 
   "PgfFlistS2"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8699418731204777`*^9, 3.8699418819172034`*^9}, 
   3.8699420290740995`*^9, 3.8699422931420193`*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"b56266ac-6892-44e4-b78e-532874ee8b71"],

Cell[BoxData["\<\"C:\\\\Users\\\\Xiyue\\\\Downloads\\\\PgfFlistS2.csv\"\>"], \
"Output",
 CellChangeTimes->{3.869941883480577*^9, 3.8699420327940707`*^9, 
  3.869942296413129*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"00b969d6-3a07-47dc-b878-b9f9e440f8f6"]
}, Open  ]]
},
WindowSize->{1440., 741.75},
WindowMargins->{{1276, Automatic}, {Automatic, -4}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d4424d01-a080-427f-be05-6877e70f1a8c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 813, 18, 67, "Input",ExpressionUUID->"1691335a-a0e9-474a-adfa-16b51474d21e"],
Cell[1374, 40, 727, 17, 28, "Input",ExpressionUUID->"4e6803ed-d75c-43d3-8f17-3e89e2edfca8"],
Cell[2104, 59, 733, 17, 28, "Input",ExpressionUUID->"0f8d27dd-5a8d-4d5a-b80e-f100aaa6a616"],
Cell[CellGroupData[{
Cell[2862, 80, 2394, 66, 162, "Input",ExpressionUUID->"8bd16091-f625-4de6-8a3d-e6006a018d50"],
Cell[5259, 148, 232, 4, 32, "Output",ExpressionUUID->"73ac4ef1-524c-48f5-a767-38b2bc300451"],
Cell[5494, 154, 234, 4, 32, "Output",ExpressionUUID->"95a97206-e8a2-473c-81d4-709333410829"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5765, 163, 941, 28, 48, "Input",ExpressionUUID->"56f9a9f0-ba0d-41a2-9e4c-9b4903e153e8"],
Cell[6709, 193, 271, 5, 32, "Output",ExpressionUUID->"70a28f13-b0da-46bd-a0a6-e0d846723eb2"]
}, Open  ]],
Cell[6995, 201, 1568, 38, 67, "Input",ExpressionUUID->"ddd89817-8049-4e2b-b5a6-4377a5c44c62"],
Cell[8566, 241, 228, 5, 28, "Input",ExpressionUUID->"57c2ee75-83e2-48b3-94d4-3dd9bd9098fa"],
Cell[8797, 248, 398, 9, 28, "Input",ExpressionUUID->"d046f1ab-d8f4-4468-8413-905cce83ee90"],
Cell[9198, 259, 3480, 104, 86, "Input",ExpressionUUID->"beb99a99-12f4-4523-a96d-3e16ce012ff3"],
Cell[12681, 365, 836, 29, 48, "Input",ExpressionUUID->"8bc59a8c-ae0b-4b25-a92b-0d6439ed7ae2"],
Cell[13520, 396, 536, 12, 28, "Input",ExpressionUUID->"7e5721d3-8feb-45e1-b2b7-04cd3f1d702e"],
Cell[14059, 410, 868, 27, 28, "Input",ExpressionUUID->"e0016b71-dba2-4541-a392-60fd268a23e5"],
Cell[14930, 439, 707, 21, 28, "Input",ExpressionUUID->"282daabb-49e0-43f6-83d5-e6e78cc56aff"],
Cell[CellGroupData[{
Cell[15662, 464, 310, 7, 28, "Input",ExpressionUUID->"58c4df74-2ce8-4aac-8d7e-c91692c306b3"],
Cell[15975, 473, 213, 4, 32, "Output",ExpressionUUID->"8e0cdf16-5a50-43d3-8e51-3e2c0a1e4bc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16225, 482, 1034, 30, 48, "Input",ExpressionUUID->"bbc45d7c-fc6f-47b6-9bff-e3b99ad15408"],
Cell[17262, 514, 263, 5, 32, "Output",ExpressionUUID->"6d2cad78-468c-4973-b4d9-ed4dbbf85e87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17562, 524, 961, 29, 48, "Input",ExpressionUUID->"093f36f5-c4f4-4f36-bbe3-995866fd0103"],
Cell[18526, 555, 240, 4, 32, "Output",ExpressionUUID->"5abacebb-eabb-49ea-be48-be30f225a56c"]
}, Open  ]],
Cell[18781, 562, 639, 16, 48, "Input",ExpressionUUID->"c6da91c7-0b57-4615-86d6-4d4bf8b51caf"],
Cell[CellGroupData[{
Cell[19445, 582, 1792, 54, 86, "Input",ExpressionUUID->"9e3d9773-9785-41cb-b44c-1a329ceb1e8d"],
Cell[21240, 638, 237, 4, 32, "Output",ExpressionUUID->"6469d824-7980-4f60-8db0-2bd3480bca09"],
Cell[21480, 644, 237, 4, 32, "Output",ExpressionUUID->"75d2f700-8956-40de-ae9f-fb43fb972548"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21754, 653, 1015, 31, 48, "Input",ExpressionUUID->"1d05d9e5-ab31-4150-a4ad-29197a87a065"],
Cell[22772, 686, 241, 4, 81, "Output",ExpressionUUID->"9fce53f3-aa61-41be-9626-12c4fc587cf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23050, 695, 1188, 35, 48, "Input",ExpressionUUID->"970dc43d-dc1a-4268-8190-d17513489081"],
Cell[24241, 732, 267, 5, 32, "Output",ExpressionUUID->"265e837c-c83b-4b8d-96a7-eeb366b9b537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24545, 742, 983, 29, 67, "Input",ExpressionUUID->"24817481-b85b-4098-9b4d-184ffb3901d0"],
Cell[25531, 773, 264, 5, 32, "Output",ExpressionUUID->"207b54e6-52e7-4dbe-a6c7-e4602bfe415b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25832, 783, 1014, 30, 48, "Input",ExpressionUUID->"b56266ac-6892-44e4-b78e-532874ee8b71"],
Cell[26849, 815, 262, 5, 32, "Output",ExpressionUUID->"00b969d6-3a07-47dc-b878-b9f9e440f8f6"]
}, Open  ]]
}
]
*)


